Star formation properties of sub-mJy radio sources

We investigate the star formation properties of ~800 sources detected in one of the deepest radio surveys at 1.4 GHz. Our sample spans a wide redshift range (~0.1 - 4) and about four orders of magnitude in star formation rate (SFR). It includes both star forming galaxies (SFGs) and active galactic nuclei (AGNs), further divided into radio-quiet and radio-loud objects. We compare the SFR derived from the far infrared luminosity, as traced by Herschel, with the SFR computed from their radio emission. We find that the radio power is a good SFR tracer not only for pure SFGs but also in the host galaxies of RQ AGNs, with no significant deviation with redshift or specific SFR. Moreover, we quantify the contribution of the starburst activity in the SFGs population and the occurrence of AGNs in sources with different level of star formation. Finally we discuss the possibility of using deep radio survey as a tool to study the cosmic star formation history.

==> anc/table_properties_full.txt <==
# ID    class  type z    log(Mstar/Msun) elogMstar SFRr(Msun/yr)     eSFRr     sfrFIR(Msun/yr)     esfrFIR   logsSFR  logsSFRexces  PACS?				
  26    RQ_AGN --- 1.591  ---     ---    1758.4664   84.7947   917.2745   43.5894   ---      ---           1   
  31    RL_AGN MS  1.368  11.348  0.2326 40593.0391  515.8231  76.6782    0.6223    -9.4633  -0.3119       0  
  33    RL_AGN P   0.956  11.0718 0.3118 1638.0189   45.2836   12.5306    0.1155    -9.9738  -0.648        0  
  34    SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  35    SFG    MS  1.005  11.0854 0.1865 265.2388    20.2949   33.3333    0.2193    -9.5625  -0.2639       0  
  36    SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  37    RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  38    RL_AGN P   0.677  11.488  0.1248 1685.542    135.5333  0.2566     0.0017    -12.0787 -2.4783       0  
  39    RL_AGN MS  0.282  9.8719  0.0178 4.3659      1.1184    0.9027     0.2298    -9.9164  -0.3288       0  
  40    SFG    MS  0.488  10.3683 0.1872 18.4007     4.7107    16.5186    2.2025    -9.1503  0.3603        1   
  41    SFG    MS  0.564  10.3061 0.0606 26.0583     6.6558    12.854     1.7412    -9.1971  0.2399        1   
  42    SFG    P   3.226  11.5916 0.263  1289.1504   326.5551  2.912      0.0634    -11.1274 -2.6292       0  
  43    SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  44    SFG    --- 2.059  ---     ---    425.6259    116.1792  ---        ---       ---      ---           0  
  45    RQ_AGN SB  2.464  10.2505 0.0203 838.3942    214.8155  265.1491   5.9001    -7.827   0.6314        0  
  46    SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  47    RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  48    RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  49    RQ_AGN SB  0.644  9.2177  0.079  25.867      7.4897    8.5034     0.2535    -8.2881  0.8597        0  
  50    RL_AGN P   0.908  11.4693 0.0047 398.9053    40.7967   0.4984     0.0073    -11.7717 -2.3322       0  
  51    SFG    MS  1.005  10.212  0.0514 100.3819    22.8969   23.8448    0.7235    -8.8346  0.2806        0  
  52    RL_AGN MS  0.526  10.5539 0.0097 83.2619     5.2743    6.8737     0.0226    -9.7167  -0.1978       0  
  53    SFG    MS  0.132  10.5206 0.0658 2.5159      1.0152    3.8406     0.0948    -9.9362  -0.0611       1   
  54    RL_AGN MS  1.215  8.7015  0.1419 126.1294    36.0485   1.1072     0.4352    -8.6573  0.0196        0  
  55    SFG    MS  0.727  10.5376 0.0050 30.2354     8.8856    23.1172    4.3499    -9.1737  0.1914        1   
  56    SFG    MS  0.105  9.2007  0.1623 0.6697      0.1471    0.3778     0.034     -9.6234  0.0039        1   
  57    SFG    MS  1.984  11.2284 0.0052 466.6475    104.2858  86.6089    1.4321    -9.2908  -0.4457       0  
  58    RQ_AGN P   0.685  11.1414 0.0058 64.4568     9.2081    0.1667     5.0E-4    -11.9194 -2.3976       0  
  59    RQ_AGN --- 0.542  9.1263  0.0427 32.0002     4.643     59.1776    1.5533    -7.3541  0.0           1   
  60    SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  61    RQ_AGN MS  0.529  10.5618 0.0702 31.9068     5.0233    3.8942     0.0053    -9.9714  -0.4532       0  
  62    SFG    MS  1.107  10.3226 0.0066 367.3696    30.6794   67.5809    9.7549    -8.4928  0.5853        1   
  63    SFG    MS  0.452  10.7381 0.0486 17.7795     3.7291    17.8754    1.0996    -9.4858  0.1322        1   
  64    SFG    MS  0.105  10.0291 0.0941 0.8501      0.1215    1.2027     0.0456    -9.9489  -0.1477       1   
  65    RL_AGN P   1.005  11.1206 0.0047 2515.9346   22.2047   0.2651     0.0041    -11.6972 -2.3912       0  
  66    RQ_AGN MS  2.732  11.5979 0.0282 2513.9685   221.4723  2809.5745  142.5444  -8.1493  0.5015        1   
  67    SFG    MS  2.136  10.8239 0.1428 580.9808    133.6612  139.5002   4.3561    -8.6793  0.0204        0  
  68    SFG    MS  0.719  11.221  0.0059 64.0836     9.1075    67.6688    3.1187    -9.3906  0.1236        1   
  69    SFG    MS  0.526  10.6341 0.0496 24.5038     4.7846    36.6734    1.8187    -9.0697  0.466         1   
  71    SFG    SB  1.77   9.925   0.0228 489.4673    70.6428   277.9872   39.332    -7.481   1.1809        1   
  72    RQ_AGN MS  3.408  10.8363 0.123  1390.4268   351.3714  1096.7544  34.2929   -7.7962  0.4921        0  
  73    RL_AGN MS  0.488  11.302  0.0078 11573.9609  19.8523   14.678     1.4992    -10.1353 -0.4286       1   
  74    SFG    SB  0.526  10.0311 0.1082 24.4697     4.2719    28.3175    2.6748    -8.579   0.8301        1   
  75    SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  76    RQ_AGN SB  1.375  10.1524 0.1354 932.8875    48.6893   164.0035   13.6408   -7.9375  0.9592        1   
  77    SFG    MS  0.731  10.772  0.0051 44.1483     9.6135    50.4038    3.2184    -9.0695  0.3419        1   
  79    SFG    MS  0.727  10.7108 0.0447 53.0216     11.6852   21.7203    2.6831    -9.3739  0.0275        1   
  80    RL_AGN MS  0.375  9.8012  0.0196 97.9251     2.4451    0.9075     0.0223    -9.8434  -0.3558       0  
  81    RL_AGN MS  2.136  11.1101 0.0831 13207.2119  331.2655  97.843     4.1347    -9.1196  -0.3597       0  
  82    RL_AGN MS  1.005  9.7741  0.0323 118.7794    11.4957   9.4679     0.3569    -8.7978  0.2254        0  
  83    RQ_AGN SB  1.356  10.0292 0.2678 291.3943    41.3883   180.0605   12.658    -7.7738  1.1068        1   
  84    RQ_AGN --- 2.64   10.2299 0.0694 876.6091    183.8205  708.7051   174.3581  -7.3794  0.0           1   
  85    RL_AGN --- 4.497  ---     ---    138555.625  2137.2939 597.1385   7.8904    ---      ---           0  
  86    RL_AGN MS  0.564  10.9287 0.0718 39.7732     5.0422    9.9013     2.2678    -9.933   -0.3653       1   
  87    SFG    MS  1.84   10.6028 0.0756 275.313     81.4097   17.4817    2.7642    -9.3602  -0.5863       0  
  88    SFG    MS  0.266  10.3486 0.2034 13.3067     0.902     5.4271     0.3692    -9.614   0.0889        1   
  89    SFG    SB  1.27   10.5287 0.2298 226.4591    36.4386   210.8032   8.8134    -8.2048  0.8259        1   
  90    RQ_AGN P   3.125  11.4352 0.0543 1705.1764   276.9267  45.6099    0.3458    -9.7761  -1.2813       0  
  91    RL_AGN MS  0.846  10.6004 0.0414 846.5341    16.3954   37.4531    4.5508    -9.0269  0.2703        1   
  93    SFG    MS  1.107  10.9857 0.0428 81.8554     24.8047   73.9328    0.3655    -9.1169  0.1005        0  
  94    SFG    SB  1.27   10.2771 0.0762 117.9528    35.9887   197.8217   11.5267   -7.9808  0.9971        1   
  95    RL_AGN MS  1.328  10.6457 0.0314 232.0111    42.8543   77.5936    16.4464   -8.7559  0.2688        1   
  96    RL_AGN MS  0.727  10.5397 0.0135 34.4713     9.1291    15.056     2.9449    -9.362   0.0035        1   
  97    SFG    SB  2.296  11.0419 0.1144 837.6692    165.9962  907.9679   97.0794   -8.0838  0.6012        1   
  98    RL_AGN P   0.685  10.6818 0.0379 32.3871     9.3139    0.0616     6.0E-4    -11.8921 -2.4668       0  
  99    RL_AGN MS  0.381  10.3047 0.017  875.5472    16.5381   4.7025     0.0591    -9.6324  -0.0443       0  
  100   SFG    MS  1.571  11.3273 0.0547 595.4677    58.1195   416.0871   34.0989   -8.7081  0.3389        1   
  101   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  102   RL_AGN MS  0.362  9.0202  0.0818 6.279       1.7844    0.5204     0.0105    -9.3038  0.0313        0  
  103   RL_AGN SB  0.675  10.9704 0.0057 722.0035    49.4593   150.355    2.1882    -8.7933  0.6998        1   
  104   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  106   RL_AGN P   1.005  11.1827 0.0702 542.4401    20.5766   0.156      0.0032    -11.9896 -2.6705       0  
  107   SFG    MS  0.452  10.9765 0.0048 11.4521     3.0475    18.1405    0.4698    -9.7178  -0.0497       1   
  108   SFG    MS  1.386  10.5522 0.0245 328.3595    50.7034   70.8419    1.0847    -8.7019  0.2732        0  
  109   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  110   RL_AGN MS  0.688  9.5538  0.0615 33.9497     9.6266    4.9934     0.1626    -8.8554  0.3308        0  
  111   SFG    MS  0.644  10.0054 0.0584 26.3601     7.4897    17.7401    3.1417    -8.7564  0.5568        1   
  112   SFG    SB  1.386  10.3628 0.0735 154.4246    44.641    182.3989   12.2556   -8.1018  0.8335        1   
  113   SFG    MS  1.27   10.7034 0.0712 139.0061    35.9886   109.2572   23.0743   -8.6649  0.4025        1   
  114   SFG    MS  0.18   10.1103 0.0763 3.3819      0.3806    2.1031     0.0945    -9.7874  -0.049        1   
  115   RQ_AGN MS  0.908  10.8564 0.0178 77.9851     17.8357   102.4984   3.2064    -8.8457  0.4651        1   
  116   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  118   RL_AGN P   0.956  10.7962 0.0055 102.7233    16.8892   0.0794     82.2269   -11.8962 -2.6282       0  
  119   SFG    MS  0.685  10.2323 0.0235 30.482      7.938     27.9643    2.4619    -8.7857  0.5452        1   
  120   SFG    MS  0.142  10.5494 0.0133 4.8281      0.6457    7.0174     0.0512    -9.7032  0.1673        1   
  121   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  122   SFG    MS  0.132  8.7159  0.047  1.1009      0.2089    0.2114     0.0015    -9.3907  0.1054        0  
  123   RL_AGN --- 0.816  ---     ---    45.0693     13.2089   ---        ---       ---      ---           0  
  124   SFG    MS  0.727  10.1697 0.0119 71.0606     9.6159    21.3277    2.6869    -8.8408  0.4471        1   
  126   SFG    MS  1.77   11.0456 0.0057 419.793     74.5137   344.8739   109.8486  -8.5079  0.3893        1   
  127   RL_AGN MS  1.056  10.4587 0.0812 113.7506    21.2918   64.3191    6.5553    -8.6504  0.4861        1   
  128   RL_AGN P   1.04   11.3688 0.0485 1191.6499   91.8229   0.3907     0.0036    -11.7769 -2.4399       0  
  129   RQ_AGN MS  0.931  10.9686 0.048  52.8732     15.4105   18.9179    0.0827    -9.6917  -0.3719       0  
  130   SFG    MS  1.636  11.3957 0.0305 755.8785    68.6428   326.546    9.5283    -8.8818  0.1493        1   
  132   RQ_AGN MS  0.656  11.2279 0.0573 26.502      6.7734    20.7096    3.0471    -9.9117  -0.3506       1   
  133   RQ_AGN SB  1.348  10.3397 0.0482 152.6566    45.4151   203.5681   34.0905   -8.031   0.919         1   
  134   SFG    MS  1.475  10.6936 0.0939 272.4574    43.8832   26.2712    0.384     -9.2741  -0.3139       0  
  135   RL_AGN P   0.381  10.1663 0.0426 11.4557     2.3968    0.0449     2.0E-4    -11.5142 -1.9553       0  
  137   SFG    MS  0.685  10.8355 0.0172 78.8086     7.938     93.1958    2.6466    -8.8661  0.5915        1   
  138   RL_AGN P   1.769  10.5521 0.0361 408.8037    68.6172   5.2525     0.1172    -9.8317  -1.0377       0  
  140   RQ_AGN MS  3.441  11.4807 0.0087 1225.4528   307.6451  1272.9363  25.4588   -8.3759  0.0387        0  
  141   RQ_AGN SB  2.464  10.0596 0.0772 533.9688    145.2559  475.3516   115.8768  -7.3826  1.0357        1   
  142   RQ_AGN SB  0.861  9.3355  0.2682 92.8453     13.0309   25.6411    6.6076    -7.9266  1.0952        1   
  143   RQ_AGN P   0.195  10.4233 0.0099 1.5485      0.4665    0.5855     0.2       -10.6558 -0.8669       1   
  144   SFG    MS  0.314  10.4294 0.0168 12.4548     1.2479    11.9766    0.5008    -9.3511  0.3236        1   
  145   RL_AGN P   1.509  10.4816 0.1351 1676.1891   53.6338   3.0982     39.4246   -9.9905  -1.0914       0  
  146   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  147   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  148   RL_AGN P   0.22   10.9173 0.1072 3.1127      0.5527    0.0638     1.0E-4    -12.1122 -2.2448       0  
  149   RQ_AGN SB  2.028  10.9301 0.1497 1406.1045   93.6875   963.082    28.717    -7.9464  0.8182        1   
  150   SFG    MS  1.911  10.6672 0.0358 384.6177    81.8581   64.2722    0.9619    -8.8592  -0.1018       0  
  151   SFG    MS  1.16   10.7666 0.0964 97.2168     26.2158   51.2012    19.7577   -9.0573  0.0838        0  
  152   RQ_AGN MS  0.468  10.569  0.1619 23.0548     3.1296    10.7432    0.6032    -9.5379  0.0314        1   
  153   RL_AGN P   0.685  11.0515 0.0373 123.228     8.6453    0.1438     5.0E-4    -11.8937 -2.3908       0  
  154   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  155   RQ_AGN --- 5.289  ---     ---    4192.5493   781.1539  14074.7002 2363.8013 ---      ---           1   
  156   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  157   SFG    MS  0.499  10.454  0.0689 12.0711     3.58      15.3454    0.7978    -9.268   0.2517        1   
  158   SFG    MS  0.282  10.2264 0.086  3.173       0.9665    3.7274     0.2616    -9.655   0.0070        1   
  159   SFG    SB  1.16   10.706  0.043  210.3814    26.5798   199.1432   15.4292   -8.4068  0.7215        1   
  161   RL_AGN P   1.77   10.4814 0.0705 587.5936    68.7074   5.4661     3.5035    -9.7437  -0.965        0  
  162   SFG    MS  0.093  9.0257  0.0579 0.3768      0.0818    0.2201     0.0303    -9.683   -0.0792       1   
  163   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  164   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  165   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  166   RL_AGN MS  0.394  10.3464 0.0089 6.8454      2.077     1.8409     0.0308    -10.0814 -0.496        0  
  167   RQ_AGN MS  1.271  10.3262 0.0975 567.5363    53.6569   45.8203    0.6993    -8.6651  0.3225        0  
  168   SFG    MS  0.685  10.7484 0.0909 25.5922     7.7263    30.4623    2.1921    -9.2646  0.1746        1   
  169   SFG    MS  0.31   11.1057 0.0424 7.1433      1.0307    16.7324    0.4055    -9.8821  -0.0617       1   
  170   RQ_AGN P   0.47   10.6508 0.0311 31.0796     4.482     0.7343     0.0023    -10.7849 -1.2001       0  
  171   RQ_AGN SB  2.215  9.8111  0.0223 814.2875    111.215   736.1138   74.4254   -6.9442  1.5127        1   
  172   SFG    SB  1.27   10.0017 0.0902 296.3672    34.1893   65.6063    15.7569   -8.1848  0.7353        1   
  173   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  174   RQ_AGN MS  2.732  11.1753 0.0073 7212.0483   314.7509  646.9871   8.7008    -8.3644  0.1976        0  
  175   SFG    MS  1.056  10.7313 0.0345 121.9247    18.5478   107.6823   4.9599    -8.6992  0.4945        1   
  176   SFG    MS  3.021  10.8081 0.0457 807.9219    224.9583  786.1227   23.3653   -7.9126  0.4815        0  
  177   SFG    MS  0.734  10.6051 0.0601 28.8281     8.5665    25.0664    1.6969    -9.206   0.1683        1   
  178   SFG    SB  1.245  10.3052 0.0583 125.824     29.1617   109.0692   19.8761   -8.2675  0.7298        1   
  179   SFG    MS  0.685  10.9605 0.053  30.99       7.4088    29.7959    2.1519    -9.4863  -0.0025       1   
  180   RL_AGN P   0.727  11.2422 0.0159 33.522      8.277     0.2146     9.0E-4    -11.9107 -2.3976       0  
  181   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  182   SFG    SB  0.681  10.4951 0.0309 52.5482     5.54      75.8356    2.2323    -8.6152  0.7737        1   
  183   RL_AGN P   1.056  10.8506 0.1292 569.8216    23.3782   1.6367     0.0127    -10.6366 -1.4179       0  
  184   RL_AGN --- 0.27   7.4336  0.1788 7.0404      1.0452    7.589      1.2702    -6.5534  0.0           1   
  185   SFG    SB  0.364  10.6762 0.0406 51.5199     1.7192    70.2643    0.3806    -8.8295  0.8516        1   
  186   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  187   SFG    MS  2.296  11.1857 0.1022 527.3431    145.0281  543.4488   4.8218    -8.4505  0.2647        0  
  188   SFG    MS  1.84   10.6697 0.0254 400.8934    43.2526   28.5031    1.009     -9.2148  -0.4269       0  
  189   SFG    MS  0.774  10.2644 0.0436 31.5567     9.7033    38.638     3.1865    -8.6774  0.5977        1   
  190   SFG    MS  0.452  10.6884 0.0395 17.902      2.4311    22.3242    1.0905    -9.3396  0.268         1   
  191   SFG    SB  0.771  10.2838 0.0364 21.9196     4.9409    48.9216    4.846     -8.5943  0.6869        1   
  192   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  193   RQ_AGN MS  1.94   11.1777 0.0581 516.1386    78.7451   478.0818   46.0774   -8.4982  0.3543        1   
  194   SFG    SB  0.644  10.3185 0.0104 29.5935     7.3071    36.5413    3.3662    -8.7557  0.6232        1   
  196   RQ_AGN P   2.826  10.7209 0.0822 684.1471    183.1051  39.0502    2.5423    -9.1293  -0.693        0  
  197   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  198   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  199   SFG    MS  1.291  10.7802 0.0207 168.8283    32.6644   96.6854    5.8493    -8.7948  0.2775        1   
  200   SFG    MS  2.551  10.8811 0.0958 549.3568    143.7528  152.5728   45.1492   -8.6976  -0.137        0  
  201   SFG    MS  0.425  10.8441 0.0993 13.4292     2.7847    11.5434    0.508     -9.7818  -0.1186       1   
  202   SFG    MS  1.84   10.2594 0.2054 291.8067    71.8944   49.3432    0.7861    -8.5662  0.1356        0  
  203   RQ_AGN MS  1.318  10.6952 0.0629 122.5361    32.8134   80.4862    1.0612    -8.7895  0.2508        0  
  204   SFG    MS  0.618  11.0822 0.0046 75.6367     5.9506    94.5904    2.505     -9.1064  0.4524        1   
  205   RL_AGN P   0.182  9.5541  0.0716 75.5202     1.4253    0.0095     1.0E-4    -11.5746 -1.9549       0  
  206   SFG    MS  0.67   10.6431 0.1187 47.8082     6.7152    39.0755    3.3925    -9.0512  0.3768        1   
  207   SFG    MS  0.727  10.3477 0.0519 33.4489     8.0336    32.4593    2.2616    -8.8364  0.4888        1   
  208   RL_AGN P   1.107  10.9316 0.0393 288.1555    16.8348   0.0946     0.0033    -11.9559 -2.7499       0  
  209   RL_AGN P   1.328  11.137  0.0048 2597.561    267.0911  0.3167     0.0036    -11.6364 -2.5086       0  
  210   SFG    MS  1.508  10.7065 0.0061 198.7779    52.2043   68.5886    1.3082    -8.8702  0.0766        0  
  211   RQ_AGN MS  1.636  10.8127 0.2065 2688.7466   172.4464  37.9285    159.4093  -9.2337  -0.3251       0  
  212   RL_AGN P   0.416  10.5031 0.0614 14.67       1.817     0.1843     0.0035    -11.2375 -1.6383       0  
  213   SFG    MS  1.328  10.8314 0.047  272.0748    40.861    64.9282    1.4794    -9.019   0.0447        0  
  214   RQ_AGN SB  1.702  9.832   0.2262 246.8011    60.1522   68.7206    1.0395    -7.9949  0.6777        0  
  215   RL_AGN --- 1.77   ---     ---    474.3715    64.8366   ---        ---       ---      ---           0  
  216   RQ_AGN MS  2.259  10.9104 0.035  15047.5938  262.9708  476.3966   37.7268   -8.2324  0.4387        1   
  217   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  218   RQ_AGN MS  1.911  11.2567 0.0054 1143.8583   137.0502  544.1509   34.3561   -8.521   0.3602        1   
  219   SFG    --- 2.379  ---     ---    267.3604    38.1608   ---        ---       ---      ---           0  
  220   SFG    MS  1.235  10.0134 0.2461 102.0147    27.7763   40.2725    12.6628   -8.4084  0.533         1   
  221   RQ_AGN P   1.825  10.8129 0.0735 413.5311    73.6965   5.1764     0.1056    -10.0989 -1.2744       0  
  222   RQ_AGN --- 2.94   10.6242 0.0098 504.8594    109.0444  1070.1095  10.9435   -7.5948  0.0           0  
  223   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  224   SFG    SB  1.5    10.0871 0.1197 1075.6271   199.2637  174.9377   18.5738   -7.8442  0.9764        1   
  225   RQ_AGN MS  2.296  11.1655 0.0408 6979.1597   94.1052   386.6891   36.9169   -8.5781  0.1328        1   
  226   RQ_AGN MS  1.911  10.7997 0.0848 266.3267    74.9404   148.9028   0.8293    -8.6268  0.1584        0  
  227   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  228   SFG    MS  2.059  10.732  0.0324 1192.3409   111.3391  368.436    100.0389  -8.1656  0.545         1   
  229   SFG    MS  1.215  10.7053 0.0748 91.134      27.1377   102.5326   12.7759   -8.6944  0.4032        1   
  230   RQ_AGN SB  2.059  10.4164 0.022  375.6018    91.5769   481.8508   41.3891   -7.7335  0.9109        1   
  231   RL_AGN MS  0.644  9.4421  0.042  39.6772     6.485     4.381      0.2372    -8.8005  0.3944        0  
  232   RL_AGN P   1.215  11.5455 0.0904 794.4631    17.5746   4.56       0.3521    -10.8865 -1.6124       0  
  233   SFG    MS  1.381  10.505  0.0478 178.8437    36.5767   112.3243   49.6505   -8.4545  0.5132        1   
  234   SFG    MS  0.731  10.3562 0.0060 39.8405     8.2386    28.4616    2.093     -8.9019  0.4222        1   
  235   RQ_AGN MS  0.742  10.5434 0.0047 71.1856     12.8046   50.3405    1.7904    -8.8415  0.5143        1   
  236   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  237   SFG    MS  1.075  10.7128 0.029  91.4431     20.0773   101.5298   16.1345   -8.7062  0.4724        1   
  238   RQ_AGN MS  2.464  10.8997 0.0898 552.3834    132.9812  628.6186   71.0391   -8.1013  0.4934        1   
  239   SFG    MS  1.636  11.1588 0.066  250.0205    63.7972   304.195    34.8976   -8.6756  0.3056        1   
  240   RQ_AGN MS  0.685  10.727  0.0222 44.5799     8.1497    26.02      4.4318    -9.3117  0.1231        1   
  241   SFG    MS  2.464  10.6331 0.1054 513.1033    130.9354  333.5439   119.6173  -8.1099  0.4288        1   
  242   RQ_AGN MS  2.922  11.0753 0.0106 837.1947    212.1371  214.8088   9.1181    -8.7432  -0.2627       0  
  243   SFG    SB  1.984  10.2205 0.072  281.9488    82.9261   287.5082   83.9049   -7.7618  0.8716        0  
  244   SFG    MS  1.935  10.8047 0.1487 670.7087    91.7636   264.9862   3.9022    -8.3815  0.3948        0  
  245   RL_AGN MS  0.758  10.7814 0.0050 228.9692    10.5295   31.1863    4.9978    -9.2874  0.1072        1   
  246   SFG    MS  0.949  10.7555 0.0357 88.5443     14.7574   74.7589    7.9909    -8.8818  0.3819        1   
  247   SFG    MS  2.615  10.9882 0.0395 675.5452    170.5214  433.8564   6.2347    -8.3509  0.2106        0  
  248   SFG    SB  1.27   9.6842  0.0502 133.6077    32.8396   101.1728   1.6552    -7.6791  1.1743        0  
  249   SFG    MS  2.464  10.5142 0.0094 714.4144    139.1185  133.5542   5.0998    -8.3885  0.1252        0  
  250   SFG    MS  0.519  10.5823 0.0405 17.7305     3.8112    34.2688    2.3944    -9.0474  0.4831        1   
  251   RQ_AGN SB  2.215  10.5874 0.037  542.5355    106.3795  444.1945   42.981    -7.9398  0.68          1   
  252   RL_AGN MS  0.685  9.3313  0.0401 25.0206     7.0913    3.5392     0.1178    -8.7824  0.3593        0  
  253   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  254   SFG    MS  1.84   10.8008 0.0288 310.8368    80.3524   261.045    38.1718   -8.3841  0.4314        1   
  255   RL_AGN P   1.27   10.9118 0.0406 234.9664    30.0528   8.1323     0.1073    -10.0016 -0.8904       0  
  256   SFG    MS  1.27   11.0486 0.062  338.8192    42.692    212.9152   8.1291    -8.7204  0.4195        1   
  257   SFG    MS  0.771  10.5181 0.0497 57.354      8.7787    41.5492    4.9651    -8.8995  0.4308        1   
  258   SFG    SB  1.16   10.481  0.0983 114.2573    26.944    133.8584   11.5639   -8.3544  0.7268        1   
  259   RQ_AGN SB  1.38   10.1515 0.2034 141.2653    41.9654   151.135    18.8824   -7.9721  0.9219        1   
  260   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  261   RL_AGN P   0.665  10.8271 0.0322 61.5979     6.3857    3.8089     1.1633    -10.2463 -0.776        1   
  263   SFG    MS  2.059  11.3957 0.0622 770.0656    102.5114  383.3143   43.3149   -8.8121  0.0379        1   
  264   SFG    SB  1.16   10.6745 0.0415 108.0603    17.2101   208.1097   5.1406    -8.3562  0.7656        1   
  265   RQ_AGN MS  1.508  10.8351 0.1525 415.2455    59.4535   254.3677   27.4568   -8.4296  0.5442        1   
  267   SFG    MS  0.727  10.6758 0.0045 30.9658     9.0073    19.6361    0.1726    -9.3827  0.0113        0  
  268   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  269   RL_AGN P   0.685  10.6541 0.0302 38.8645     6.5621    0.4165     0.0066    -11.0345 -1.6151       0  
  270   SFG    MS  1.401  10.9759 0.0053 130.0507    36.6896   99.6304    13.6056   -8.9775  0.0789        1   
  271   RL_AGN P   1.405  10.5331 0.0891 132.9597    37.5014   2.1679     1.146     -10.1971 -1.2357       0  
  272   SFG    MS  1.328  11.1834 0.0677 186.8642    36.3762   194.0885   24.5314   -8.8954  0.2421        1   
  273   SFG    MS  1.508  10.7978 0.0235 179.904     50.1964   269.6208   40.314    -8.367   0.599         1   
  274   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  275   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  276   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  277   SFG    MS  1.27   10.975  0.0642 185.9718    35.5389   90.5825    19.767    -9.018   0.1065        1   
  278   RL_AGN MS  0.266  10.4576 0.0568 109.4805    0.7457    1.5116     0.0213    -10.2782 -0.5523       0  
  279   SFG    SB  0.816  10.23   0.051  66.84       12.4131   84.0739    12.4927   -8.3053  0.934         1   
  280   SFG    MS  1.945  11.1129 0.0721 197.1166    56.1731   474.976    50.013    -8.4362  0.4006        1   
  282   SFG    MS  1.25   10.7968 0.081  93.2416     28.137    19.4525    0.1324    -9.5078  -0.41         0  
  283   RL_AGN P   1.36   11.5263 0.0483 256610.7031 414.6084  0.4537     0.0128    -11.8696 -2.6766       1   
  284   SFG    SB  0.526  9.2453  0.0059 21.0863     3.8732    23.8189    0.4431    -7.8684  1.3758        1   
  285   RQ_AGN MS  1.014  10.7389 0.0251 86.8958     21.22     92.776     17.8758   -8.7715  0.4489        1   
  286   SFG    MS  0.956  10.7277 0.0704 78.5695     19.2028   44.8814    0.3131    -9.0756  0.1779        0  
  287   RL_AGN MS  2.445  10.8667 0.082  4604.5454   196.7013  67.2895    2.2725    -9.0388  -0.4443       0  
  288   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  289   RL_AGN SB  1.056  10.0481 0.1375 250.6009    23.3334   93.6734    8.4232    -8.0765  0.9737        1   
  290   SFG    MS  2.379  11.1468 0.0983 583.2766    124.8257  612.8621   83.4688   -8.3594  0.3174        1   
  291   RL_AGN P   0.574  11.0366 0.0706 22.5181     3.0801    0.1315     0.0052    -11.9178 -2.3351       1   
  292   SFG    MS  0.3    10.3052 0.0272 5.3426      1.0401    5.4818     0.3131    -9.5663  0.0954        1   
  293   RL_AGN MS  1.386  10.2374 0.0382 2043.9591   152.4706  11.2715    8.8684    -9.1854  -0.2765       0  
  294   SFG    MS  0.96   10.7244 0.0131 57.1988     14.9539   51.7573    1.4934    -9.0104  0.24          1   
  295   SFG    --- 3.155  ---     ---    965.0       258.0403  1717.6005  324.169   ---      ---           1   
  296   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  297   SFG    MS  0.861  10.5673 0.0645 91.1076     14.6597   22.0922    0.236     -9.2231  0.0574        0  
  298   RL_AGN SB  1.056  10.5907 0.0238 420.3944    52.5407   124.3813   7.8808    -8.4959  0.6682        1   
  299   RQ_AGN MS  1.16   11.1174 0.0756 102.4602    26.944    79.8952    0.9306    -9.2149  -1.0E-4       0  
  300   RQ_AGN SB  0.72   9.184   0.0544 29.7613     7.9506    13.1078    0.7501    -8.0665  1.0193        1   
  301   SFG    MS  2.296  11.5027 0.012  530.6491    102.406   934.8766   8.9486    -8.5319  0.2498        1   
  302   SFG    MS  0.908  10.3979 0.0053 79.9531     15.7856   49.7838    7.6979    -8.7008  0.5137        1   
  304   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  305   SFG    MS  1.984  10.9696 0.0779 290.9953    87.9519   152.8518   1.5541    -8.7853  0.0054        0  
  306   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  307   RQ_AGN MS  1.068  10.7243 0.0834 71.5394     18.5739   77.6453    2.3813    -8.8342  0.351         1   
  308   RL_AGN MS  1.056  11.1762 0.0349 19652.6211  177.3344  24.3727    0.1193    -9.7893  -0.5022       0  
  309   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  310   RQ_AGN MS  1.022  10.8528 0.0397 173.6609    19.6176   66.6811    1.824     -9.0288  0.2107        1   
  311   RL_AGN P   0.338  10.5639 0.0602 6.5611      1.4855    0.2908     0.0013    -11.1003 -1.4193       0  
  312   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  313   RQ_AGN MS  0.774  10.5952 0.0161 42.1882     9.2814    29.0529    6.4894    -9.132   0.2125        1   
  314   RQ_AGN MS  1.636  10.8884 0.0077 420.1305    45.8562   189.0359   9.8192    -8.6119  0.3126        1   
  315   SFG    MS  0.452  10.5353 0.1616 12.0776     2.5262    17.545     0.2716    -9.2911  0.2843        1   
  316   SFG    MS  0.347  10.617  0.0634 7.5995      1.608     6.2096     0.8586    -9.8239  -0.14         1   
  317   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  318   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  319   RQ_AGN MS  0.31   11.1362 0.0227 19.6305     1.127     14.2034    0.0708    -9.9838  -0.157        1   
  320   RL_AGN MS  0.544  10.4292 0.0432 559.2083    5.8565    21.9401    0.5917    -9.088   0.3905        1   
  321   SFG    MS  0.37   10.1488 0.0386 7.5415      1.6472    9.9974     0.2831    -9.1489  0.4161        1   
  322   SFG    --- 4.694  11.8455 0.0074 3793.3679   665.5031  18491.8711 3938.1294 -7.5785  0.0           1   
  323   RL_AGN P   1.84   11.1753 0.0519 286.7315    74.0089   18.2816    0.6841    -9.9133  -1.0192       0  
  324   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  325   RL_AGN P   0.733  11.2108 0.0086 83.9879     3.8749    0.1677     8.0E-4    -11.9863 -2.484        0  
  326   SFG    MS  0.743  10.3315 0.0437 37.79       8.0486    35.9343    1.615     -8.776   0.5346        1   
  327   SFG    MS  0.085  9.5441  0.0885 0.31        0.0646    0.5689     0.0060    -9.7891  -0.0674       1   
  328   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  329   SFG    SB  0.771  10.3627 0.12   50.4146     10.1721   54.0758    6.3746    -8.6297  0.668         1   
  330   RQ_AGN --- 6.62   ---     ---    3139.8979   557.2753  8752.127   711.4449  ---      ---           1   
  332   RL_AGN P   0.685  11.0831 0.0274 739.8215    38.1024   0.1496     4.0E-4    -11.9082 -2.3987       0  
  333   SFG    MS  1.328  10.6555 0.0165 130.0575    31.8915   139.985    9.7347    -8.5094  0.5173        1   
  334   SFG    MS  0.22   9.435   0.0719 2.6247      0.6001    2.675      0.2254    -9.0077  0.5485        1   
  337   SFG    MS  0.653  10.7062 0.0188 41.5789     7.0644    49.4096    0.4017    -9.0124  0.4413        1   
  338   RL_AGN P   1.61   11.298  0.0423 684.8896    37.4549   1.7371     2.8551    -11.0582 -2.0356       1   
  339   RL_AGN P   0.682  11.4391 0.0194 413.9799    78.0628   0.3059     0.0012    -11.9535 -2.367        0  
  340   SFG    MS  0.553  10.7796 0.0353 19.6662     4.2252    35.361     1.4424    -9.2311  0.3139        1   
  341   RL_AGN MS  1.615  10.6337 0.0201 9563.1719   33.2483   113.2944   7.9932    -8.5795  0.3013        1   
  342   SFG    MS  0.417  10.0597 0.0558 8.677       2.1326    6.6578     0.1242    -9.2364  0.2689        1   
  343   RL_AGN --- 1.911  ---     ---    2264.1533   72.7386   ---        ---       ---      ---           0  
  344   RL_AGN MS  0.132  9.2563  0.0707 0.7725      0.2009    0.1463     9.0E-4    -10.0909 -0.4813       0  
  345   RQ_AGN MS  3.531  11.2775 0.2799 1143.9437   284.6306  715.2024   17.6566   -8.4231  -0.0756       0  
  346   RL_AGN P   0.547  11.0952 0.0442 16.0706     2.4952    0.1456     3.0E-4    -11.932  -2.316        0  
  347   SFG    MS  0.576  10.5735 0.0264 91.9755     4.3133    38.3442    0.2873    -8.9898  0.4941        1   
  348   RL_AGN --- 0.605  10.2828 0.0651 1401.3452   4.449     81.9421    3.0382    -8.3693  0.0           1   
  349   RL_AGN P   1.107  11.1345 0.052  204.0506    24.8046   0.1943     0.0078    -11.8459 -2.5974       0  
  350   SFG    MS  0.347  10.2799 0.0717 6.6347      1.5419    6.7574     0.2929    -9.4501  0.163         1   
  351   SFG    SB  0.729  10.4844 0.0685 39.8245     8.5723    57.8725    2.5259    -8.7219  0.6306        1   
  352   SFG    MS  0.685  10.7655 0.0162 31.0535     8.0439    44.6753    6.1634    -9.1154  0.3274        1   
  353   SFG    MS  0.861  10.4101 0.0553 49.5173     12.6689   33.6014    6.7202    -8.8837  0.3637        1   
  355   SFG    MS  0.422  10.0588 0.0779 7.3151      2.1575    9.2472     0.1675    -9.0928  0.408         1   
  356   SFG    SB  0.644  10.5173 0.0141 56.8305     6.485     72.7564    2.8481    -8.6554  0.7653        1   
  357   SFG    P   3.553  11.5372 0.0162 1115.432    283.8949  33.3193    1.3869    -10.0145 -1.6183       0  
  358   SFG    MS  0.416  10.347  0.0528 9.2463      2.3965    6.9367     0.4745    -9.5058  0.0606        1   
  359   RL_AGN P   0.727  9.7463  0.1862 27.3142     7.9118    0.2951     0.0481    -10.2763 -1.0774       0  
  360   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  361   SFG    SB  1.386  10.3531 0.0553 211.9626    35.272    143.7089   5.8994    -8.1956  0.7376        1   
  362   RQ_AGN MS  0.605  10.7515 0.0527 48.7198     5.436     37.7222    0.5761    -9.1749  0.3242        1   
  363   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  364   RQ_AGN --- 3.021  10.0856 0.2068 1006.5292   250.6682  846.3482   10.0433   -7.1581  0.0           0  
  365   RL_AGN MS  0.731  11.0157 0.0324 20.7702     4.4667    9.9995     1.2483    -10.0157 -0.5531       1   
  366   SFG    SB  0.644  10.1785 0.0313 56.2277     16.8975   36.3511    5.8238    -8.618   0.7316        1   
  367   SFG    MS  0.603  10.7543 0.0355 18.0601     5.4228    21.513     5.3329    -9.4216  0.0796        1   
  368   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  369   RQ_AGN MS  2.076  10.5765 0.0060 1129.7194   111.888   96.2896    2.3484    -8.5929  0.0784        0  
  370   SFG    MS  0.296  10.1893 0.0339 3.62        0.9543    4.9334     0.0761    -9.4962  0.1449        1   
  371   RQ_AGN --- 6.19   ---     ---    3183.0369   951.0474  2904.1694  598.6041  ---      ---           1   
  372   SFG    MS  0.347  10.2976 0.1252 6.3307      1.564     4.598      0.3322    -9.635   -0.0182       1   
  373   RL_AGN P   0.733  11.6097 0.0064 52.3058     4.7537    0.386      0.0017    -12.0231 -2.4371       0  
  375   RQ_AGN --- 1.508  ---     ---    244.3797    53.6361   474.1882   238.4664  ---      ---           1   
  376   RL_AGN P   1.386  11.0978 0.0375 417.9717    38.0275   8.1956     0.2691    -10.1842 -1.0946       0  
  377   SFG    P   0.22   9.8909  0.0536 2.1272      0.5448    0.0171     1.0E-4    -11.6579 -2.006        0  
  379   SFG    SB  0.452  10.7611 0.1429 44.9661     7.5786    65.6709    3.6236    -8.9437  0.6792        1   
  380   RL_AGN P   0.908  10.617  0.0283 97.6738     8.679     3.4393     0.0247    -10.0805 -0.82         0  
  381   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  382   RQ_AGN MS  0.667  11.0581 0.064  23.0245     6.3461    13.5376    0.5051    -9.9266  -0.4092       1   
  383   RQ_AGN --- 1.324  10.1623 0.0432 238.7675    34.647    211.3742   15.6368   -7.8372  0.0           1   
  384   SFG    SB  0.725  9.6926  0.0894 41.0311     8.322     44.5022    1.2918    -8.0442  1.1448        1   
  386   RL_AGN MS  1.955  10.9832 0.0488 14344.9141  59.0051   127.439    3.3008    -8.8779  -0.0724       0  
  387   SFG    MS  0.22   11.0669 0.0307 6.0536      0.5499    15.3426    0.1785    -9.881   0.0178        1   
  388   RQ_AGN SB  0.569  10.1837 0.0705 43.4434     8.0875    81.5551    0.4903    -8.2722  1.1352        1   
  389   RQ_AGN MS  1.097  10.8627 0.0047 204.8309    22.5207   126.0242   1.6033    -8.7622  0.435         1   
  390   RQ_AGN MS  1.984  10.951  0.2694 334.7193    80.413    153.619    7.989     -8.7646  0.0223        1   
  391   SFG    MS  1.616  11.304  0.0427 175.2668    49.4705   265.4964   7.0634    -8.8799  0.1411        1   
  392   SFG    MS  1.056  10.7855 0.0295 65.4503     20.4168   86.6713    6.5063    -8.8476  0.3575        1   
  393   SFG    MS  0.347  10.1917 0.0811 6.8198      1.6521    9.0409     0.26      -9.2355  0.3591        1   
  394   SFG    MS  0.123  10.5159 0.0882 1.4985      0.4541    3.6633     0.029     -9.952   -0.0682       1   
  395   SFG    --- 1.84   ---     ---    236.6171    65.5507   114.517    18.9069   ---      ---           1   
  396   RL_AGN P   0.734  11.8123 0.035  287.2104    5.7776    0.4918     0.0012    -12.1205 -2.4927       0  
  397   RQ_AGN MS  0.671  10.8953 0.0218 25.9028     6.3547    24.1067    0.5491    -9.5132  -0.0329       1   
  398   SFG    MS  1.056  10.753  0.0048 67.7253     20.1251   63.6307    9.9531    -8.9493  0.2489        1   
  399   RQ_AGN MS  1.536  11.3014 0.0357 240.9724    43.3052   83.4229    8.1488    -9.3801  -0.3218       1   
  401   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  402   RQ_AGN MS  3.66   10.9301 0.0092 1186.5947   302.7525  1590.606   364.407   -7.7285  0.5119        1   
  403   RQ_AGN MS  1.984  10.4093 0.0835 419.1537    77.9003   177.3279   9.6222    -8.1605  0.5126        1   
  404   RQ_AGN MS  3.356  11.8214 0.0223 1272.2152   250.8821  2803.3623  66.2151   -8.3737  0.1359        1   
  405   SFG    MS  0.956  10.8313 0.0386 71.6287     18.046    35.1319    9.9461    -9.2856  -0.0103       1   
  406   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  407   RL_AGN P   0.908  11.54   0.0505 13099.9961  98.4037   0.3723     0.0075    -11.9691 -2.5147       0  
  409   SFG    MS  0.282  9.9009  0.0814 2.9659      0.8561    2.4527     0.0606    -9.5112  0.0824        1   
  410   RL_AGN P   1.096  11.0481 0.0182 83.8431     19.7353   0.185      0.0118    -11.781  -2.5442       0  
  411   RQ_AGN MS  0.682  10.8393 0.0416 38.1824     6.7922    51.6565    0.9584    -9.1262  0.3344        1   
  412   RL_AGN P   1.056  11.0356 0.0917 299.7773    18.0835   0.1405     0.0059    -11.8879 -2.6303       1   
  413   RQ_AGN MS  1.984  11.1349 0.0432 367.8911    77.9004   305.0673   52.2761   -8.6505  0.175         1   
  414   RQ_AGN MS  0.229  10.1632 0.0174 8.3195      0.5215    5.8768     0.0796    -9.3941  0.3061        1   
  415   SFG    MS  0.672  10.7293 0.0598 49.7805     6.062     21.0313    0.6054    -9.4064  0.0382        1   
  416   SFG    MS  1.005  10.4919 0.0577 56.3575     17.1726   46.8224    2.7683    -8.8214  0.3525        1   
  417   RQ_AGN --- 2.826  ---     ---    615.8976    172.0074  ---        ---       ---      ---           0  
  418   RQ_AGN SB  1.107  9.9179  0.0281 76.9599     24.152    65.4986    17.9937   -8.1017  0.8914        1   
  419   SFG    MS  0.344  10.4119 0.0618 8.8349      1.261     14.0139    0.1156    -9.2653  0.3782        1   
  420   RL_AGN SB  0.416  7.8925  0.056  7.1294      2.1635    0.2876     0.2364    -8.4337  0.6173        0  
  421   SFG    MS  1.702  10.7908 0.1068 184.702     54.8445   152.8384   6.3886    -8.6066  0.2674        1   
  422   SFG    MS  0.603  10.2399 0.0549 17.2585     5.1084    8.593      1.426     -9.3058  0.0874        1   
  423   SFG    MS  0.67   10.7926 0.0048 31.0219     6.9086    41.4053    0.3129    -9.1755  0.2839        1   
  424   SFG    MS  0.685  10.8998 0.0694 45.8499     7.7263    49.2454    5.0763    -9.2074  0.2636        1   
  425   SFG    SB  1.107  11.5172 0.0333 755.8287    27.5409   935.6407   13.6608   -8.5461  0.7828        1   
  426   RL_AGN P   0.524  11.0087 0.1145 83.6467     3.9504    0.1264     3.0E-4    -11.9069 -2.2908       0  
  428   RL_AGN P   0.526  11.2727 0.0614 38.8575     4.158     0.1701     4.0E-4    -12.042  -2.3721       0  
  429   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  430   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  431   RQ_AGN MS  1.613  10.9512 0.0994 145.6923    35.8645   191.3665   5.6907    -8.6693  0.279         1   
  432   SFG    MS  0.202  9.6999  0.0186 1.4829      0.4097    2.9215     0.053     -9.2343  0.3955        1   
  433   SFG    MS  1.056  10.9205 0.0682 131.4258    21.0001   146.5516   13.6493   -8.7545  0.4789        1   
  434   RQ_AGN MS  2.64   10.5104 0.3358 657.4565    150.3985  174.8686   10.3961   -8.2677  0.185         0  
  435   RQ_AGN MS  2.91   10.7397 0.0778 703.2048    183.4962  111.8891   35.7085   -8.6909  -0.2771       1   
  436   SFG    MS  0.731  10.9588 0.0811 68.0491     9.4889    65.2592    0.6919    -9.1442  0.3065        1   
  437   RL_AGN P   2.64   10.7514 0.0311 393.2641    92.3575   20.4736    36.5637   -9.4402  -0.9369       0  
  438   SFG    MS  0.122  10.8882 0.0662 7.434       0.7491    6.2966     0.0556    -10.0891 -0.126        1   
  439   RQ_AGN MS  0.738  10.751  0.0051 92.7894     8.0169    36.3649    0.6359    -9.1903  0.2118        1   
  440   RQ_AGN SB  1.911  10.3154 0.3041 221.3799    55.3018   344.3321   76.8967   -7.7784  0.9051        1   
  441   RQ_AGN MS  1.636  10.7625 0.034  196.7222    51.684    90.8885    6.5454    -8.804   0.0941        1   
  442   SFG    MS  0.727  11.1714 0.014  70.3304     9.8594    68.7134    0.3195    -9.3344  0.1638        0  
  443   SFG    SB  0.656  9.9431  0.0348 29.0204     5.9147    20.4813    1.0627    -8.6317  0.6595        1   
  446   SFG    SB  0.578  10.1091 0.0319 20.1185     4.485     22.3733    0.2582    -8.7594  0.6254        1   
  447   SFG    MS  0.077  9.9553  0.0267 0.9511      0.0591    1.5951     0.0211    -9.7525  0.0645        1   
  448   SFG    MS  0.122  9.8682  0.0382 3.6084      0.3421    4.5777     0.0516    -9.2076  0.5414        1   
  449   SFG    MS  0.69   11.2288 0.0526 39.1763     6.6582    51.8014    2.639     -9.5145  0.0221        1   
  450   RL_AGN P   0.617  11.0185 0.0266 48.1032     4.6011    0.1391     6.0E-4    -11.8752 -2.3292       0  
  451   SFG    MS  0.123  9.5483  0.0646 0.7336      0.1399    1.3438     0.0131    -9.42    0.2607        1   
  452   RQ_AGN MS  0.908  10.5777 0.0722 50.0629     15.3756   31.9156    2.3933    -9.0737  0.1786        1   
  453   SFG    SB  1.984  10.2936 0.1574 531.4818    79.1569   458.5857   9.5346    -7.6322  1.0166        1   
  454   SFG    MS  1.353  11.1944 0.0064 477.2678    84.9402   396.0391   10.264    -8.5967  0.5302        1   
  455   RL_AGN MS  1.09   10.9379 0.1444 217.2709    43.4046   17.7571    1.748     -9.6885  -0.4714       1   
  456   RQ_AGN MS  1.617  10.9251 0.0796 343.028     48.3577   318.1318   5.7173    -8.4225  0.5185        1   
  457   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  458   RL_AGN MS  1.111  10.1126 0.0291 76.8947     22.6741   6.9464     0.1241    -9.2708  -0.2392       0  
  459   SFG    MS  0.564  11.0357 0.0856 16.1351     4.7061    26.0917    3.0412    -9.6192  -0.029        1   
  460   RQ_AGN SB  1.031  10.5133 0.0706 64.2067     18.7546   127.0847   4.0101    -8.4092  0.7536        1   
  461   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  462   SFG    MS  1.107  10.7902 0.0961 124.3496    23.8255   57.7831    0.8422    -9.0284  0.1479        0  
  464   RL_AGN P   0.734  10.4023 0.0622 16712.4941  85.324    0.8135     7.0E-4    -10.4919 -1.1602       0  
  466   RQ_AGN SB  0.526  10.2576 0.0937 15.9609     3.9874    31.1102    1.8231    -8.7647  0.692         1   
  467   SFG    MS  1.056  10.7098 0.0079 83.4753     18.6667   59.7212    2.2541    -8.9337  0.2555        1   
  468   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  469   SFG    MS  1.097  10.7851 0.0111 143.1634    19.4585   97.0351    1.4941    -8.7982  0.3828        1   
  470   RQ_AGN MS  1.107  11.3598 0.0299 216.584     22.52     173.2221   13.1149   -9.1212  0.1747        1   
  471   SFG    MS  0.248  10.3451 0.0894 5.9516      0.6174    10.7177    0.0615    -9.315   0.4047        1   
  472   RL_AGN SB  0.644  9.0147  0.1212 19.7838     5.663     10.1192    0.5856    -8.0096  1.0956        1   
  473   SFG    MS  0.381  10.6207 0.0647 24.0621     2.0245    31.2139    0.3205    -9.1264  0.528         1   
  474   SFG    --- 1.446  ---     ---    166.3611    41.3471   ---        ---       ---      ---           0  
  475   SFG    MS  0.212  9.9501  0.0923 7.596       1.9328    4.0688     0.1462    -9.3406  0.3317        1   
  476   SFG    SB  2.309  10.7335 0.311  662.5638    107.9498  795.2416   16.9404   -7.833   0.7825        1   
  477   RQ_AGN MS  0.527  11.2255 0.0336 26.4987     4.119     18.7528    0.9304    -9.9524  -0.2932       1   
  478   RL_AGN P   0.738  10.8242 0.0526 130.2496    5.7927    0.1078     8.0E-4    -11.7917 -2.3742       0  
  479   RL_AGN P   0.215  10.8606 0.0761 216.8295    7.7321    0.0581     1.0E-4    -12.0966 -2.2361       0  
  481   SFG    MS  1.16   11.1496 0.0758 163.193     26.2157   136.9446   5.583     -9.0131  0.2085        1   
  482   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  483   RL_AGN SB  0.416  9.7229  0.092  36.8255     2.6627    9.6905     2.1472    -8.7366  0.6989        1   
  484   SFG    SB  0.314  9.906   0.0449 7.0447      1.2479    10.051     0.43      -8.9038  0.661         1   
  485   SFG    MS  0.66   10.5326 0.0053 24.0272     6.0939    39.8482    0.7187    -8.9322  0.4799        1   
  486   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  487   SFG    MS  0.076  10.0083 0.043  5.1517      0.2532    4.1296     0.0377    -9.3924  0.4369        1   
  488   SFG    MS  0.076  9.9167  0.0558 2.1536      0.1746    2.5086     0.0393    -9.5173  0.2928        1   
  489   RQ_AGN SB  0.96   10.6086 0.1097 52.9048     14.2292   103.9107   0.796     -8.5919  0.6341        1   
  490   SFG    MS  0.125  10.2932 0.034  6.7932      0.579     6.4517     0.0584    -9.4835  0.3514        1   
  491   SFG    MS  0.956  10.6491 0.06   58.58       16.1951   72.4975    8.6124    -8.7888  0.4483        1   
  493   RQ_AGN MS  1.038  10.3626 0.1857 106.7532    18.7729   33.6575    1.7415    -8.8355  0.2914        1   
  494   SFG    MS  0.125  9.4186  0.0176 0.5768      0.1645    0.4986     0.022     -9.7208  -0.0696       1   
  495   SFG    SB  1.702  9.8089  0.1667 476.1708    89.066    86.2301    0.8057    -7.8732  0.7945        0  
  496   RQ_AGN MS  2.223  10.9869 0.1293 1391.1964   148.2582  320.6652   13.6112   -8.4808  0.2199        1   
  497   RQ_AGN MS  1.613  11.2726 0.0834 88.7085     17.696    86.4592    5.7034    -9.3358  -0.3199       1   
  498   RL_AGN MS  1.107  10.3876 0.0819 159.4026    23.4991   12.9599    6.7214    -9.275   -0.1833       0  
  500   RL_AGN --- 1.953  10.8209 0.3366 201414.25   815.3001  319.9027   1.3356    -8.3159  0.0           0  
  501   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  504   RL_AGN MS  1.02   10.4498 0.034  753.2672    21.5158   53.6566    11.9189   -8.7202  0.4359        1   
  505   SFG    MS  0.361  10.4756 0.0788 8.2858      1.4574    14.3608    0.1332    -9.3184  0.3232        1   
  506   SFG    MS  0.383  10.168  0.113  6.2031      1.7002    3.0949     0.0827    -9.6774  -0.1198       1   
  507   SFG    MS  0.669  10.6359 0.1455 29.7508     6.9854    29.625     0.4231    -9.1642  0.263         1   
  508   RQ_AGN MS  3.021  10.8778 0.075  5100.1631   444.044   779.5765   54.3615   -7.9859  0.4228        1   
  509   SFG    MS  0.644  10.6325 0.0227 49.2129     6.3937    29.2483    1.56      -9.1664  0.2785        1   
  510   SFG    SB  0.976  9.8593  0.1405 67.7798     16.7268   66.2183    2.3704    -8.0383  1.0205        1   
  511   SFG    MS  1.215  10.3134 0.0918 105.9582    30.3779   44.0441    0.7325    -8.6695  0.3458        0  
  512   SFG    P   0.771  11.135  0.1152 32.1047     9.8934    1.7257     0.0091    -10.898  -1.4381       0  
  513   RQ_AGN MS  2.32   10.7033 0.0982 384.0067    112.6277  239.3018   14.0204   -8.3244  0.2807        1   
  514   SFG    MS  2.28   11.1807 0.0051 486.1594    122.142   426.3311   80.2903   -8.551   0.1691        1   
  515   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  516   RQ_AGN MS  2.296  10.5937 0.0768 571.3753    108.3342  252.1543   6.1998    -8.192   0.3989        1   
  517   SFG    MS  0.47   10.5024 0.0585 9.506       2.7649    15.9932    0.176     -9.2985  0.2551        1   
  518   SFG    MS  0.214  10.2349 0.0438 2.2687      0.4633    4.5815     0.0525    -9.5739  0.1562        1   
  519   SFG    MS  0.67   11.1766 0.0445 65.9788     15.58     21.9659    1.5474    -9.8349  -0.2948       1   
  520   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  521   SFG    MS  0.051  10.7631 0.0305 0.9981      0.1322    2.8551     0.0035    -10.3075 -0.2911       1   
  522   RQ_AGN MS  2.215  10.6427 0.0307 384.9016    109.6035  120.0322   19.6527   -8.5634  0.068         0  
  523   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  524   SFG    MS  0.564  10.5912 0.0404 43.2422     4.7733    11.6545    2.6696    -9.5247  -0.0278       1   
  525   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  526   RQ_AGN MS  2.576  11.0123 0.0999 1795.5511   333.1064  886.9371   19.3265   -8.0644  0.5153        1   
  527   SFG    MS  1.056  10.7895 0.0168 159.4257    21.0001   90.4235    5.93      -8.8332  0.3727        1   
  528   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  529   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  530   SFG    MS  0.547  10.7702 0.0538 27.6629     3.8368    41.883     0.3182    -9.1482  0.3996        1   
  531   RQ_AGN MS  1.636  10.3607 0.0637 165.2267    49.2611   89.5721    7.061     -8.4085  0.4052        1   
  532   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  533   RL_AGN P   1.005  10.623  0.0054 160.9544    20.0347   0.1746     9.0E-4    -11.381  -2.1795       0  
  534   RL_AGN MS  0.416  10.4709 0.0951 28.4779     2.4297    29.4116    1.8839    -9.0024  0.5901        1   
  536   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  537   RQ_AGN MS  0.727  10.7902 0.1225 27.9113     6.4786    55.3951    0.498     -9.0467  0.3714        1   
  538   SFG    MS  0.126  10.1513 0.0176 1.5518      0.1567    1.6508     0.0525    -9.9336  -0.1295       1   
  539   SFG    SB  2.379  10.1296 0.0477 492.4947    126.7171  221.8851   66.6041   -7.7835  0.6797        1   
  540   SFG    MS  3.226  10.34   0.0781 823.809     226.3619  175.6414   9.401     -8.0954  0.14          0  
  541   SFG    --- 1.984  ---     ---    346.0284    89.2085   341.3029   74.3662   ---      ---           1   
  542   RQ_AGN MS  1.619  10.8285 0.083  919.9573    57.0647   273.9874   3.9769    -8.3908  0.529         1   
  543   RQ_AGN MS  1.603  11.1657 0.0917 574.218     59.6921   185.6071   11.7508   -8.8971  0.101         1   
  544   SFG    MS  0.561  11.3127 0.0186 20.2824     4.516     59.7831    1.1061    -9.5361  0.1146        1   
  545   RQ_AGN MS  1.814  10.6201 0.1424 218.0433    64.4917   126.4478   7.9017    -8.5182  0.2705        1   
  546   RQ_AGN MS  2.296  10.7597 0.0803 393.1484    111.8289  204.3116   9.9126    -8.4494  0.1764        1   
  548   SFG    SB  1.056  10.3128 0.0366 128.8007    23.3335   118.2344   0.9907    -8.2401  0.8658        0  
  549   SFG    SB  0.735  10.4909 0.0328 43.6392     7.0386    66.7937    0.6234    -8.6662  0.6835        1   
  550   SFG    MS  0.242  9.9328  0.1538 4.1037      0.5865    5.8748     0.0448    -9.1638  0.4751        1   
  551   SFG    MS  1.27   10.8318 0.1037 100.1384    30.1405   136.9975   19.1277   -8.6951  0.3993        1   
  552   RQ_AGN MS  0.652  10.2704 0.0977 37.5425     6.9293    18.122     0.2933    -9.0122  0.3508        0  
  553   RQ_AGN MS  0.297  10.904  0.075  15.6979     1.0867    26.0569    0.2254    -9.4881  0.3021        1   
  554   SFG    SB  0.562  10.1141 0.0716 21.0163     3.2078    49.2518    0.3017    -8.4217  0.9766        1   
  555   RQ_AGN --- 3.332  ---     ---    917.8508    246.9911  1272.0867  37.4056   ---      ---           1   
  556   RL_AGN MS  0.065  8.8872  0.2132 0.4996      0.1442    0.4981     0.0272    -9.1899  0.4164        1   
  557   SFG    MS  1.295  11.2334 0.148  141.9407    24.6508   56.1643    3.3845    -9.4839  -0.3185       1   
  558   RL_AGN P   0.686  11.1963 0.0262 70.365      6.0846    0.2234     7.0E-4    -11.8471 -2.3145       0  
  559   SFG    MS  0.644  10.5106 0.0166 37.4852     6.6677    28.0124    2.3689    -9.0632  0.356         1   
  560   RQ_AGN MS  3.064  11.0306 0.0336 1997.6072   367.949   351.8348   43.2729   -8.4843  -0.0563       1   
  561   RL_AGN MS  0.065  8.7585  0.1502 0.4286      0.0457    0.3179     0.0283    -9.2562  0.3231        1   
  562   SFG    MS  0.83   10.7128 0.018  42.7537     12.097    56.2244    1.6317    -8.9629  0.3685        1   
  563   SFG    MS  0.282  10.2088 0.1984 3.8771      0.9803    6.3481     0.2326    -9.4062  0.2522        1   
  564   SFG    MS  0.978  10.7318 0.0124 69.5651     12.572    57.7055    3.0708    -8.9706  0.2702        1   
  565   RQ_AGN --- 3.441  10.5349 0.3542 8232.4473   480.8853  1024.9751  78.3553   -7.5242  0.0           1   
  567   RL_AGN MS  0.684  10.3242 0.0054 483.7506    10.828    28.4654    3.5774    -8.8699  0.481         1   
  568   SFG    MS  0.152  10.235  0.0352 6.3189      0.2283    2.3406     0.028     -9.8657  -0.0718       1   
  569   RL_AGN P   0.661  10.4148 0.0303 27.8076     6.6209    0.1094     8.0E-4    -11.3756 -1.989        0  
  571   RL_AGN P   1.445  10.8491 0.0895 329107.2812 365.0683  0.2463     0.013     -11.4576 -2.4499       1   
  572   SFG    SB  0.22   10.1433 0.0446 8.6274      1.4529    10.9682    0.1261    -9.1032  0.6017        1   
  573   SFG    MS  0.644  10.5087 0.0165 22.3048     5.7543    14.7367    0.5071    -9.3403  0.0786        1   
  574   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  575   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  576   SFG    MS  2.551  11.3087 0.058  879.6094    146.8346  863.6584   40.6923   -8.3724  0.2781        1   
  577   SFG    P   0.668  10.6051 0.0346 21.5025     6.1892    0.7333     0.0256    -10.7398 -1.3183       1   
  578   SFG    MS  2.296  11.3051 0.0246 539.9232    134.5439  184.0857   1.1432    -9.0401  -0.2998       0  
  579   SFG    MS  0.278  11.059  0.065  22.3905     2.0055    4.5866     0.324     -10.3975 -0.5568       1   
  580   SFG    MS  1.09   10.6436 0.0393 169.5424    26.6276   69.7974    20.6619   -8.7998  0.3556        1   
  581   SFG    SB  0.279  10.0221 0.0721 23.0669     0.7909    49.6798    0.2998    -8.3259  1.2961        1   
  582   SFG    MS  0.732  11.1052 0.023  27.2325     8.0168    13.136     0.4614    -9.9867  -0.506        1   
  583   SFG    MS  0.709  10.7797 0.0242 43.8822     7.554     26.9858    1.2329    -9.3486  0.0801        1   
  584   SFG    MS  0.214  10.343  0.1027 5.5415      1.4315    4.937      0.0431    -9.6495  0.1033        1   
  585   SFG    MS  0.458  11.1321 0.1392 16.0282     2.4144    31.0954    0.3687    -9.6394  0.0564        1   
  589   SFG    MS  0.438  10.7631 0.0054 12.3337     2.6488    11.0131    0.825     -9.7212  -0.0861       1   
  590   RL_AGN MS  2.215  9.8773  0.1517 2015.5319   140.7241  33.5407    4.1712    -8.3517  0.119         0  
  591   SFG    MS  0.103  10.5044 0.0050 2.8479      0.9258    3.2347     0.05      -9.9946  -0.0913       1   
  592   RQ_AGN SB  1.382  10.8714 0.05   374.5986    41.6221   270.1518   1.7775    -8.4398  0.6044        1   
  593   RQ_AGN MS  1.77   10.2455 0.1206 833.2369    79.6495   124.3594   10.642    -8.1508  0.5784        1   
  594   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  595   RL_AGN P   0.152  10.9828 0.041  2.506       0.2587    0.4981     0.072     -11.2855 -1.3346       1   
  596   SFG    SB  0.732  10.5289 0.0152 50.905      7.4484    98.4551    0.7982    -8.5357  0.8241        1   
  597   SFG    MS  0.685  10.5575 0.0122 29.7199     8.0438    39.4744    4.3182    -8.9612  0.438         1   
  598   SFG    SB  1.91   10.7568 0.0928 348.239     72.5498   433.6697   7.5532    -8.1196  0.657         1   
  599   RQ_AGN MS  0.979  11.0797 0.0139 294.7032    16.946    89.4401    3.7111    -9.1282  0.1851        1   
  600   RQ_AGN --- 6.99   ---     ---    5386.9858   1241.6812 4370.1177  1167.9296 ---      ---           1   
  601   RQ_AGN MS  0.667  11.1817 0.0091 21.6628     6.1497    11.3772    0.6442    -10.1257 -0.5823       1   
  602   SFG    MS  0.346  10.6682 0.0121 12.0411     1.4478    8.0239     0.1432    -9.7638  -0.0682       1   
  603   SFG    MS  1.12   10.7721 0.1176 174.7879    17.4788   131.2159   1.4333    -8.6541  0.5109        1   
  604   RL_AGN --- 1.222  10.7455 0.0866 15086.1719  188.8971  136.655    5.7088    -8.6099  0.0           1   
  605   RQ_AGN MS  0.644  10.2574 0.1218 27.785      7.1244    26.3783    4.0864    -8.8362  0.53          1   
  606   SFG    SB  2.215  11.3134 0.0657 2457.217    251.5669  1914.6229  56.2087   -8.0313  0.741         1   
  607   SFG    MS  0.644  10.5748 0.017  26.2506     6.6677    37.9502    1.2544    -8.9956  0.4372        1   
  608   RL_AGN MS  0.981  10.7785 0.1085 8173.1143   107.5022  59.5797    5.5127    -9.0034  0.2454        1   
  609   SFG    MS  0.253  10.5141 0.0752 13.7882     2.1798    18.7088    0.6539    -9.2421  0.5082        1   
  610   SFG    MS  0.251  11.0336 0.1307 25.3581     1.9206    26.576     0.5476    -9.6091  0.2522        1   
  612   SFG    MS  0.105  9.7861  0.084  0.7685      0.1199    1.075      0.0602    -9.7547  -0.0045       1   
  614   SFG    SB  0.908  10.4694 0.063  49.817      13.9406   69.6168    5.0743    -8.6267  0.6029        1   
  615   RL_AGN SB  0.78   9.5993  0.062  127.0791    18.8813   19.1284    4.7655    -8.3176  0.8136        1   
  616   SFG    MS  0.736  10.2201 0.0421 27.2832     7.7452    25.443     0.5087    -8.8145  0.4775        1   
  617   SFG    MS  0.526  10.6376 0.0542 31.749      4.0441    44.8114    1.1173    -8.9862  0.5503        1   
  618   RQ_AGN MS  0.522  10.7501 0.0053 24.8852     5.9373    19.0346    0.6075    -9.4706  0.0928        1   
  619   RQ_AGN SB  1.027  10.7929 0.0353 96.5835     17.7644   167.7375   2.5391    -8.5683  0.6556        1   
  620   RL_AGN P   0.534  11.2398 0.0516 35.6825     2.6919    0.1207     4.0E-4    -12.158  -2.5014       0  
  621   SFG    MS  0.816  11.3041 0.0697 54.7134     10.5035   43.8608    2.9734    -9.662   -0.1971       1   
  622   RL_AGN P   1.107  11.4338 0.0145 197.589     25.1311   0.3607     0.0045    -11.8767 -2.5653       0  
  623   RQ_AGN SB  1.367  10.5385 0.0488 211.0746    34.6987   349.629    4.4231    -7.9949  0.987         1   
  625   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  626   RQ_AGN MS  0.956  10.4626 0.0352 55.3875     15.2697   15.7071    0.2975    -9.2665  -0.0686       0  
  627   SFG    SB  1.226  10.6231 0.0788 569.0114    52.8068   248.7445   18.9516   -8.2273  0.847         1   
  628   SFG    MS  0.734  10.5803 0.0665 26.1426     7.7183    16.0529    0.7374    -9.3747  -0.0056       1   
  629   SFG    MS  0.683  10.3064 0.0255 25.6003     6.7093    16.8547    1.0533    -9.0797  0.2682        1   
  630   SFG    MS  2.215  10.9219 0.0141 460.3353    104.7682  198.3681   37.479    -8.6244  0.0657        1   
  631   RL_AGN P   1.107  11.3693 0.0124 2104.1929   162.5735  0.2986     0.0050    -11.8942 -2.5963       0  
  632   RL_AGN MS  1.328  10.2539 0.1037 140.2232    32.8882   28.2234    22.6275   -8.8033  0.1391        0  
  633   SFG    SB  1.056  9.4407  0.231  62.8254     18.3751   37.1213    2.1443    -7.8711  1.0516        1   
  634   SFG    MS  0.144  10.2614 0.0548 0.8192      0.2166    2.3167     0.0577    -9.8965  -0.0886       1   
  635   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  636   SFG    MS  0.143  10.1369 0.0841 0.8256      0.2381    2.2992     0.1327    -9.7753  0.0075        1   
  637   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  638   RL_AGN P   0.644  11.0935 0.0883 24.0584     6.9417    1.5271     0.0056    -10.9096 -1.3679       0  
  639   RQ_AGN MS  1.961  11.1952 0.0259 551.707     95.3749   419.9312   82.7002   -8.572   0.2755        1   
  640   RL_AGN MS  0.685  10.7868 0.0428 14.858      4.3238    19.6613    2.9899    -9.4932  -0.0459       1   
  641   RL_AGN P   0.147  11.3055 0.0346 27.0451     0.2309    0.1538     0.0025    -12.1186 -2.0946       1   
  643   SFG    SB  0.366  9.4404  0.0608 5.919       1.6071    6.1895     0.1369    -8.6487  0.7711        1   
  644   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  645   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  646   RQ_AGN MS  1.84   10.6925 0.0325 767.577     83.5242   192.0332   48.5727   -8.4091  0.3836        1   
  647   RL_AGN P   0.669  11.8596 0.0297 15481.5791  55.091    0.8414     0.04      -11.9346 -2.2504       0  
  648   SFG    SB  1.107  10.7075 0.0052 139.4285    22.1937   161.4876   14.6032   -8.4994  0.6595        1   
  649   SFG    MS  0.644  10.7875 0.0053 26.4698     6.211     43.8874    1.3464    -9.1452  0.3323        1   
  651   SFG    MS  2.464  10.791  0.0246 532.7414    161.6228  176.81     2.5671    -8.5435  0.0284        0  
  652   SFG    SB  1.134  10.8304 0.0381 366.3127    30.6594   306.012    13.9833   -8.3447  0.8246        1   
  653   RQ_AGN SB  1.35   10.2725 0.2816 163.9473    39.4054   149.1567   27.9616   -8.0989  0.836         1   
  654   RQ_AGN MS  1.155  10.8383 0.0625 95.6578     24.1124   85.8907    20.6011   -8.9044  0.2546        1   
  655   SFG    MS  1.128  11.1367 0.0059 342.4936    25.9155   274.5655   4.3108    -8.6981  0.5389        1   
  656   RQ_AGN MS  1.84   11.1489 0.0065 616.65      146.5043  331.5547   37.0552   -8.6283  0.2602        1   
  657   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  658   SFG    SB  0.526  9.4325  0.0799 14.9005     4.4998    10.1807    2.7891    -8.4247  0.8587        1   
  659   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  660   RL_AGN MS  0.956  10.7358 0.1676 96.7542     16.1951   19.5523    6.8331    -9.4446  -0.1893       0  
  661   RL_AGN --- 0.445  7.3539  0.6147 28.0694     9.4803    4.2191     0.1954    -6.7287  0.0           0  
  662   SFG    MS  0.839  10.2879 0.0374 43.6312     11.0437   16.7126    1.564     -9.0649  0.1714        1   
  663   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  664   RL_AGN P   0.251  10.4054 0.0102 3.3864      0.8773    1.1223     0.0107    -10.3553 -0.6259       0  
  665   RQ_AGN SB  0.2    9.1044  0.1714 4.5417      0.5251    3.1672     0.0905    -8.6037  0.9031        1   
  666   SFG    MS  1.77   11.1515 0.076  317.0216    67.7396   227.0167   18.6939   -8.7954  0.124         1   
  667   RL_AGN --- 2.136  9.7354  0.3921 334.1524    98.018    12.1959    12.8714   -8.6492  0.0           0  
  668   SFG    P   0.956  11.0579 0.0043 54.2655     11.9248   13.1657    0.1043    -9.9385  -0.6155       0  
  669   SFG    MS  0.526  10.8397 0.0599 13.2943     3.8163    14.8094    2.209     -9.6692  -0.0902       1   
  670   SFG    MS  0.861  10.5347 0.096  60.2679     12.6689   32.7178    4.8106    -9.0199  0.2537        1   
  671   SFG    MS  0.581  10.9093 0.1274 17.7341     3.7819    25.2152    1.7392    -9.5076  0.0429        1   
  673   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  674   RL_AGN P   3.021  11.0452 0.0249 2234.802    498.1224  46.2944    82.3304   -9.3797  -0.9357       0  
  675   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  676   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  677   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  678   SFG    MS  1.215  11.2587 0.0081 167.6866    30.378    60.099     13.4527   -9.4798  -0.266        1   
  680   RQ_AGN P   0.771  11.1694 0.0405 20.0909     5.7938    8.7777     0.8634    -10.226  -0.7589       1   
  681   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  682   RQ_AGN SB  0.623  9.869   0.0683 97.1033     4.7329    25.1228    6.0475    -8.4689  0.8313        1   
  683   RQ_AGN MS  0.891  10.698  0.0683 46.5822     11.091    48.2647    5.3347    -9.0144  0.2741        1   
  684   SFG    MS  0.077  9.0203  0.3685 0.2778      0.0582    0.233      0.0146    -9.6529  -0.0322       1   
  685   SFG    MS  1.16   10.383  0.0483 100.4939    23.667    48.5155    9.3972    -8.6971  0.3634        0  
  686   RQ_AGN SB  1.084  10.5358 0.1421 347.3104    25.9291   331.0659   4.2265    -8.0159  1.1203        1   
  687   SFG    SB  1.27   10.1423 0.3029 125.7804    37.7881   160.4596   43.3845   -7.9369  1.0127        1   
  688   SFG    MS  2.059  11.3489 0.0384 671.655     112.0792  403.3979   100.2773  -8.7432  0.0971        1   
  689   SFG    SB  0.282  10.009  0.0482 8.6103      0.9057    18.6884    0.3084    -8.7374  0.879         1   
  690   SFG    MS  0.325  10.1825 0.074  3.8767      1.123     5.3959     0.485     -9.4504  0.1623        1   
  691   SFG    SB  1.354  11.1568 0.0694 656.3861    42.7579   554.3641   21.8535   -8.413   0.7055        1   
  692   RQ_AGN P   0.521  11.2625 0.0134 20.1011     3.8032    0.2314     3.0E-4    -11.8981 -2.2263       0  
  693   RL_AGN MS  1.005  9.2624  0.2735 313.9029    46.2378   4.1912     0.8322    -8.6401  0.2757        0  
  694   SFG    SB  0.603  10.2551 0.0733 20.0407     5.5014    41.9909    2.0802    -8.6319  0.7644        1   
  695   SFG    MS  1.911  11.1552 0.0354 355.5644    92.2346   374.946    60.1447   -8.5812  0.2786        1   
  696   RL_AGN P   0.214  9.299   0.0151 1.6399      0.4976    0.0086     1.0E-4    -11.3655 -1.8319       0  
  697   SFG    MS  0.685  11.0684 0.0635 59.5431     6.4416    74.9785    2.3217    -9.1935  0.313         1   
  698   RL_AGN MS  0.771  9.3958  0.073  33.2752     9.6147    3.5157     0.1419    -8.8498  0.2449        0  
  699   SFG    MS  0.22   10.4807 0.0705 2.1936      0.529     3.7775     0.1681    -9.9035  -0.1278       1   
  700   SFG    MS  0.217  10.8683 0.0741 12.6221     1.8867    7.5348     0.1141    -9.9912  -0.1311       1   
  701   SFG    SB  0.564  8.9082  0.018  18.9185     4.8405    18.4893    3.3766    -7.6413  1.5022        1   
  702   SFG    --- 3.122  10.3991 0.0127 1225.0062   274.133   305.0807   48.1445   -7.9147  0.0           0  
  703   SFG    MS  1.571  11.024  0.0593 397.1015    59.6881   244.3678   61.7012   -8.636   0.3474        1   
  705   SFG    P   2.204  10.7991 0.0823 376.5664    109.9115  0.3784     0.049     -11.2211 -2.5527       1   
  706   RL_AGN MS  0.733  11.3878 0.0514 1040.9116   9.1488    24.0486    6.2498    -10.0067 -0.4673       1   
  708   RL_AGN MS  0.685  11.1434 0.0372 77.2844     21.9089   17.4424    4.5186    -9.9018  -0.3796       1   
  709   RQ_AGN MS  0.669  10.5651 0.0485 38.8761     7.4877    43.8658    2.78      -8.923   0.4894        1   
  710   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  711   RL_AGN P   1.89   10.7679 0.1778 277.9249    77.5761   4.7539     0.0956    -10.0908 -1.3035       0  
  712   SFG    MS  0.564  10.7912 0.0505 15.4494     4.7061    21.0635    1.1161    -9.4677  0.0712        1   
  713   RQ_AGN MS  0.488  10.598  0.0583 17.2471     3.2687    10.6557    0.8182    -9.5704  -0.0115       1   
  714   SFG    MS  0.771  10.301  0.0169 40.967      9.336     30.7145    3.9907    -8.8137  0.4711        1   
  715   SFG    SB  0.181  9.9544  0.0653 13.2883     0.8265    11.4965    0.1756    -8.8938  0.8109        1   
  716   RQ_AGN MS  1.16   10.7763 0.1029 80.1764     25.1234   79.7942    20.8897   -8.8743  0.2688        1   
  717   SFG    MS  0.523  10.1257 0.0227 17.7393     3.8367    12.8411    0.8905    -9.0171  0.4143        1   
  718   SFG    SB  2.464  10.5201 0.0861 478.731     141.1643  703.897    86.1686   -7.6726  0.8424        1   
  719   RL_AGN MS  1.034  10.8371 0.1855 38394.0977  20.2243   19.745     0.2324    -9.5416  -0.3126       0  
  720   SFG    MS  0.253  10.5905 0.0226 16.5236     2.3568    10.221     0.5057    -9.581   0.1853        1   
  721   RQ_AGN MS  1.27   10.8449 0.0464 129.0193    35.5388   58.6658    15.4971   -9.0765  0.0206        1   
  722   RQ_AGN MS  0.956  10.7635 0.1643 89.3972     16.1952   61.5662    7.5009    -8.9742  0.2869        1   
  723   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  724   RL_AGN MS  1.446  9.3461  0.2228 558.5505    51.0758   3.3935     4.5349    -8.8155  -0.1239       0  
  725   SFG    MS  1.107  10.5836 0.0445 89.4927     25.7838   87.8471    13.0187   -8.6399  0.493         1   
  726   SFG    MS  1.911  10.7875 0.0999 371.4744    85.3169   244.1576   43.2596   -8.3998  0.3828        1   
  727   RQ_AGN MS  1.176  10.7946 0.0316 169.3749    25.9362   12.4624    0.0816    -9.699   -0.561        0  
  728   RL_AGN SB  1.056  10.492  0.016  542.6356    20.402    172.1815   5.0122    -8.256   0.8874        1   
  729   SFG    MS  0.533  10.8903 0.0319 18.205      3.275     25.3018    1.8628    -9.4871  0.0969        1   
  730   SFG    MS  0.564  10.2501 0.2054 19.2009     4.6389    15.5875    1.198     -9.0573  0.3679        1   
  731   SFG    SB  1.056  10.2721 0.0208 118.4757    23.0418   92.4928    8.5624    -8.306   0.7913        1   
  732   SFG    MS  1.911  11.1039 0.0414 186.1237    25.1908   143.4668   55.0593   -8.9471  -0.0981       0  
  733   RQ_AGN --- 2.561  ---     ---    634.1868    160.5536  794.0829   94.9493   ---      ---           1   
  734   RQ_AGN MS  0.21   10.1076 0.0924 1.3398      0.4023    0.6594     0.0066    -10.2885 -0.5811       0  
  735   RQ_AGN --- 2.379  8.8484  0.1735 431.2159    134.2821  5.8183     1.0578    -8.0836  0.0           0  
  736   RL_AGN P   2.225  11.7492 0.0572 4896.9312   355.6176  0.5305     0.0043    -12.0245 -3.1645       0  
  737   RQ_AGN MS  1.984  10.8454 0.1252 397.2916    91.7213   441.8674   34.5629   -8.2001  0.5646        1   
  738   RQ_AGN MS  0.682  11.1768 0.0049 36.4749     7.9384    26.0935    1.7874    -9.7603  -0.2289       1   
  739   SFG    --- 1.386  ---     ---    163.0225    42.9877   302.3782   131.077   ---      ---           1   
  740   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  741   SFG    MS  2.732  11.111  0.0051 585.615     177.6932  1050.8008  228.3263  -8.0895  0.459         1   
  743   SFG    SB  1.215  10.4406 0.1207 203.2581    24.709    139.3276   6.1619    -8.2966  0.7455        1   
  744   SFG    MS  0.685  10.8384 0.1208 25.5287     7.4088    38.9522    2.1397    -9.2479  0.2103        1   
  745   SFG    --- 2.551  ---     ---    619.6853    152.5992  709.9136   190.2243  ---      ---           1   
  747   SFG    SB  1.107  10.3273 0.0102 99.6755     25.7838   97.9462    12.6605   -8.3363  0.7427        1   
  749   RL_AGN P   1.107  11.3882 0.0547 623.1951    13.5196   0.3142     0.0034    -11.891  -2.5892       0  
  750   SFG    --- 1.636  ---     ---    452.0727    65.4125   285.7861   21.7019   ---      ---           1   
  751   SFG    MS  0.727  10.4704 0.0187 49.7351     8.3987    27.2076    4.1873    -9.0357  0.3152        1   
  752   SFG    P   0.603  10.6072 0.0315 19.8049     5.9729    0.0505     3.0E-4    -11.9043 -2.434        0  
  753   SFG    MS  0.347  10.5525 0.0762 6.4629      1.8283    5.9615     0.771     -9.7771  -0.1068       1   
  754   RL_AGN P   0.983  11.0506 0.0394 4703.2212   19.4509   0.186      0.0012    -11.7811 -2.4764       0  
  755   SFG    MS  2.215  10.6827 0.0050 391.6714    114.439   197.8773   1.9628    -8.3863  0.2535        0  
  756   SFG    MS  0.086  10.2966 0.0186 2.5954      0.3677    2.9271     0.032     -9.8302  0.0484        1   
  757   RL_AGN MS  0.685  11.2214 0.0332 744.6068    7.0271    26.5354    1.6115    -9.7976  -0.259        1   
  758   RL_AGN MS  2.64   10.8596 0.0753 86367.3516  925.0641  326.6148   30.3293   -8.3456  0.1805        0  
  759   SFG    MS  1.495  10.6917 0.0993 225.9693    47.8971   129.2915   18.4954   -8.5801  0.3699        1   
  760   SFG    MS  0.148  10.4672 0.0651 7.2781      0.6882    6.5538     0.0916    -9.6507  0.1962        1   
  761   RQ_AGN MS  1.84   10.9608 0.0341 275.9473    74.0088   173.6258   1.0947    -8.7212  0.1279        0  
  762   SFG    SB  1.107  10.5855 0.0825 177.2228    26.7629   171.8672   5.4738    -8.3503  0.783         1   
  763   SFG    --- 1.508  ---     ---    812.3801    119.133   179.5914   31.9826   ---      ---           1   
  764   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  765   RL_AGN P   0.644  11.1582 0.0083 51.9532     6.5764    0.1615     6.0E-4    -11.95   -2.3947       0  
  766   SFG    MS  0.347  10.4846 0.0521 5.8549      1.7402    11.618     0.859     -9.4195  0.2367        1   
  767   SFG    SB  2.059  10.8738 0.0715 839.7725    97.044    638.4402   44.1444   -8.0687  0.6718        1   
  768   RL_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  769   RQ_AGN MS  1.115  10.6723 0.0050 366.9858    51.3568   33.0145    0.365     -9.1536  -0.0067       0  
  770   RQ_AGN SB  1.446  10.586  0.0132 387.4456    43.1711   450.0897   9.0888    -7.9327  1.0193        1   
  771   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  772   RL_AGN P   1.508  11.207  0.0252 506.9079    45.8016   0.1991     0.0193    -11.9078 -2.8559       0  
  773   RL_AGN MS  0.564  10.7515 0.0189 92.754      5.3538    10.9978    0.2375    -9.7102  -0.1797       0  
  774   RQ_AGN MS  0.875  10.3829 0.1214 42.4364     14.8209   29.4297    0.3807    -8.9141  0.3185        0  
  775   SFG    MS  2.64   11.4719 0.0066 690.4012    202.9187  547.7572   141.7766  -8.7333  -0.0787       1   
  776   SFG    MS  0.488  10.8896 0.0944 15.8338     3.4609    13.2586    1.1615    -9.7671  -0.147        1   
  777   SFG    MS  1.27   10.9527 0.1994 231.3172    31.4901   42.3543    14.3938   -9.3258  -0.206        0  
  778   SFG    MS  0.105  10.1846 0.0835 2.1713      0.3614    2.3309     0.0193    -9.8171  0.0169        1   
  779   RQ_AGN MS  0.812  10.6016 0.0069 65.3051     13.5658   27.6582    5.5386    -9.1598  0.1603        1   
  780   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  781   RL_AGN P   0.685  10.8312 0.0044 28.2593     8.5731    0.1367     0.0010    -11.6953 -2.2386       0  
  782   SFG    P   0.685  11.1569 0.0177 33.4032     7.6205    3.046      0.0889    -10.6732 -1.1481       0  
  783   RL_AGN P   0.128  11.3102 0.0339 2.1105      0.1804    0.1249     0.0       -12.2138 -2.1685       0  
  784   SFG    MS  0.644  10.5629 0.0121 39.5129     6.759     45.196     2.6688    -8.9078  0.5225        1   
  785   SFG    MS  0.452  10.7363 0.1544 16.4563     3.4484    32.5933    1.5941    -9.2232  0.3945        1   
  786   RL_AGN P   0.129  11.3997 0.0285 0.7168      0.1809    0.155      1.0E-4    -12.2093 -2.1463       0  
  787   SFG    SB  1.446  10.9218 0.0851 441.8054    49.8597   418.2343   18.2131   -8.3004  0.7221        1   
  788   RL_AGN MS  0.381  10.3309 0.0734 15.1326     2.4513    12.0671    0.6112    -9.2493  0.3442        1   
  789   RL_AGN P   1.107  10.9826 0.0446 873.6534    47.3769   6.7529     0.0986    -10.1531 -0.9364       0  
  790   SFG    MS  0.564  10.74   0.0356 32.0686     5.1095    52.4101    1.1298    -9.0206  0.5075        1   
  792   SFG    MS  1.42   10.7057 0.0701 181.0032    45.4255   163.3752   17.6251   -8.4925  0.4976        1   
  793   SFG    MS  1.571  10.9468 0.0666 179.6553    53.7053   137.2119   27.3109   -8.8094  0.1577        1   
  794   RL_AGN --- 2.125  ---     ---    381.5172    51.8636   ---        ---       ---      ---           0  
  795   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  796   RQ_AGN MS  1.27   10.3769 0.0487 161.1397    41.3871   31.1118    0.415     -8.884   0.1149        0  
  797   SFG    SB  0.816  10.0851 0.0785 48.2204     12.5723   64.4282    6.0075    -8.276   0.9329        1   
  798   SFG    MS  0.799  10.5243 0.0147 37.1755     11.2102   30.1861    3.1192    -9.0445  0.2681        1   
  799   SFG    SB  1.107  10.2534 0.0457 84.0093     23.8255   76.7705    11.0598   -8.3682  0.6953        1   
  800   RQ_AGN SB  1.386  10.6648 0.034  352.1687    40.2321   189.908    9.2156    -8.3863  0.6125        1   
  801   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  802   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  803   SFG    MS  1.328  10.3164 0.0224 214.6701    35.878    45.9772    0.7858    -8.6539  0.3016        0  
  804   RL_AGN --- 0.452  ---     ---    14.5797     3.689     ---        ---       ---      ---           0  
  806   RL_AGN P   0.537  11.0992 0.1159 78.8058     7.0362    0.1644     5.0E-4    -11.8833 -2.2586       0  
  807   SFG    SB  0.448  10.1033 0.112  22.2079     2.92      25.5916    1.2077    -8.6952  0.7929        1   
  808   SFG    MS  0.644  11.0    0.0685 36.992      6.8504    25.775     1.688     -9.5888  -0.0667       1   
  809   SFG    MS  1.056  10.3908 0.1124 72.6252     22.1667   30.0063    2.1391    -8.9136  0.2086        0  
  810   RL_AGN P   1.702  10.7554 0.0336 9689.9209   172.8611  0.2143     0.0075    -11.4245 -2.558        0  
  811   RL_AGN MS  0.282  8.3609  0.21   3.8357      1.0217    0.4546     0.1601    -8.7033  0.567         0  
  812   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           1   
  813   SFG    P   0.564  10.8391 0.0464 37.8774     6.9247    0.1438     2.0E-4    -11.6813 -2.1323       0  
  814   SFG    MS  0.161  9.6837  0.0292 2.4069      0.7664    2.7682     0.0588    -9.2415  0.4271        1   
  815   SFG    MS  1.005  9.7324  0.0262 120.677     21.8561   12.9959    0.2213    -8.6186  0.3959        0  
  816   SFG    MS  1.51   10.6241 0.0805 190.5571    54.3873   147.4969   36.0129   -8.4553  0.4732        1   
  817   RL_AGN MS  0.526  10.2878 0.0948 28.6733     4.8985    23.3909    2.8344    -8.9188  0.5443        1   
  818   SFG    MS  2.136  10.4681 0.105  390.2909    112.8695  134.1539   0.9951    -8.3405  0.2845        0  
  819   RQ_AGN SB  0.488  8.7909  0.0847 12.1421     3.7013    3.9592     0.0893    -8.1933  0.9861        0  
  820   RQ_AGN SB  0.841  10.0511 0.1727 68.9601     13.8742   38.0336    3.9633    -8.4709  0.7142        1   
  821   SFG    MS  0.282  10.2477 0.0581 9.8006      1.1598    10.9825    0.7945    -9.207   0.4595        1   
  822   SFG    SB  1.84   10.1564 0.0736 307.6655    89.8679   288.2694   47.0797   -7.6966  0.9835        1   
  823   RQ_AGN SB  0.763  10.2631 0.0551 43.5546     11.8266   48.4282    2.9346    -8.578   0.7043        1   
  824   SFG    SB  2.215  10.8072 0.0155 1195.3191   148.2866  944.7662   63.2453   -7.8319  0.8341        1   
  825   SFG    MS  0.956  10.6211 0.0496 76.0707     17.5833   28.317     0.9181    -9.1691  0.0621        0  
  826   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  827   SFG    SB  0.864  10.183  0.0403 125.4257    14.0212   115.6268   9.9314    -8.1199  1.0778        1   
  828   RQ_AGN P   3.16   12.238  0.1015 910.8875    276.6714  171.837    65.6087   -10.0029 -1.3498       0  
  829   SFG    MS  1.328  10.4115 0.0103 199.7204    38.3694   55.1629    1.4758    -8.6699  0.3056        0  
  830   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  831   SFG    MS  0.644  10.6398 0.0312 30.1964     6.8504    23.7236    2.6349    -9.2646  0.1818        1   
  832   RL_AGN MS  2.059  10.4717 0.0769 1005.4291   138.0483  47.1397    21.7872   -8.7983  -0.1423       0  
  833   SFG    MS  0.564  10.9748 0.1606 26.4618     5.7146    17.9213    0.986     -9.7214  -0.144        1   
  834   RQ_AGN SB  1.315  10.1373 0.3564 212.437     38.9614   92.8159    12.2127   -8.1697  0.755         1   
  835   RL_AGN P   0.524  11.4196 0.0137 62.5254     3.6343    0.3014     5.0E-4    -11.9405 -2.2381       0  
  836   RL_AGN P   0.644  10.6178 0.0331 57.7075     6.9417    0.0737     3.0E-4    -11.7505 -2.3086       0  
  837   RL_AGN P   0.526  11.3182 0.0892 49.1786     4.9555    0.1753     4.0E-4    -12.0745 -2.3951       0  
  838   RL_AGN P   1.168  11.4062 0.0142 2261.1421   29.5208   1.1413     0.0032    -11.3488 -2.0779       0  
  839   SFG    SB  0.564  9.7954  0.0075 32.5124     5.7145    16.9464    3.6161    -8.5663  0.7634        1   
  840   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  841   SFG    P   1.107  10.6223 0.0284 315.0852    74.7405   0.1898     0.0042    -11.344  -2.203        0  
  842   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  843   RQ_AGN MS  0.86   10.5647 0.0284 912.934     19.1329   38.3806    11.0883   -8.9806  0.3           1   
  844   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  845   SFG    MS  0.19   10.0438 0.0223 2.9637      0.4464    3.2943     0.2179    -9.526   0.1882        1   
  846   SFG    MS  0.644  10.9578 0.0437 38.91       10.0472   49.9489    1.2304    -9.2593  0.2539        0  
  847   SFG    MS  1.215  11.1481 0.0040 109.1176    31.5931   104.7962   0.5087    -9.1278  0.0629        0  
  848   SFG    MS  0.22   10.9783 0.0375 12.9773     2.8679    9.5305     0.1905    -9.9992  -0.119        1   
  849   SFG    MS  1.571  10.4706 0.0418 195.9875    58.1194   101.0414   1.7135    -8.4661  0.401         0  
  850   SFG    MS  2.379  11.1785 0.0052 2097.0706   321.5205  403.6992   1.36      -8.5724  0.111         0  
  851   RQ_AGN MS  1.345  11.362  0.0399 632.1152    40.0463   257.6259   11.9175   -8.951   0.2152        0  
  852   RQ_AGN MS  1.056  10.5199 0.0748 168.5261    23.3335   26.8003    0.6333    -9.0918  0.0575        0  
  853   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  854   RQ_AGN --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  855   RQ_AGN --- 3.678  ---     ---    7875.4297   463.8411  129.953    5.4018    ---      ---           0  
  856   RQ_AGN SB  1.148  10.6515 0.0759 120.4568    33.0457   238.9553   3.2832    -8.2732  0.8505        0  
  857   SFG    MS  1.446  10.864  0.0691 271.4303    47.4273   115.8281   46.2339   -8.8002  0.2102        0  
  858   RQ_AGN --- 3.226  11.2617 0.0219 930.6818    285.7357  4048.8169  37.581    -7.6544  0.0           0  
  859   SFG    MS  1.911  10.4955 0.069  392.2361    112.9898  21.328     1.0856    -9.1665  -0.4452       0  
  860   SFG    P   0.251  10.2711 0.0823 3.4181      1.0041    0.3614     9.0E-4    -10.7131 -1.0119       0  
  861   RQ_AGN SB  1.215  10.0039 0.09   134.1492    37.2637   68.5368    1.6085    -8.168   0.7824        0  
  862   SFG    --- ---    ---     ---    ---         ---       ---        ---       ---      ---           0  
  863   RL_AGN P   0.685  11.2804 0.0242 792.811     10.4086   0.3104     6.0E-4    -11.7884 -2.2374       0  
  864   RQ_AGN MS  3.343  10.7415 0.0378 1395.903    409.144   924.3517   44.4744   -7.7757  0.5108        0  

